Trace-anomaly-subtracted $\sigma$-mass for Heavy Quarks and Matching from Lattice QCD

We demonstrate that the leading IR-renormalon divergence in the perturbative pole mass of a massive quark resides entirely in the contribution from the trace anomaly of the energy-momentum tensor in QCD. Consequently, the recently proposed trace-anomaly-subtracted $\sigma$-mass definition for heavy quarks is not only scheme- and scale-invariant, hence unique for each flavor, but also free from the leading IR-renormalon ambiguity. We further derive a formula connecting this $\sigma$-mass to the perturbative pole mass, solely in terms of the QCD $\beta$-function, quark-mass anomalous dimension $\gamma_m$ and a proper rewritten form of the pole-to-$\overline{\mathrm{MS}}$ mass conversion factor. Utilizing this formula together with the ingredients available in the literature, we present the explicit five-loop result for the perturbative relationship between the $\sigma$-mass and the perturbative pole mass in QCD under the approximation of keeping only a single quark massive. Furthermore, we outline how $\sigma$-mass for a heavy quark can in principle be determined from lattice QCD through an intermediate regularization-independent renormalization and continuum perturbative matching, for which we analyze the matching factor through four loops with appealing features revealed. Given the aforementioned theoretical merits of this mass definition and the availability of high-precision conversion relations as well as the feasibility of direct extraction from lattice QCD, it is well suited for acting as a promising candidate reference scheme for comparing or combining quark masses of the same flavor obtained in different schemes.

==> anc/TASmassRelations_4and5Loop.m <==
(* ::Package:: *)

(*********************************************************
"Trace-anomaly-subtracted $\sigma$-mass for Heavy Quarks and Matching from Lattice QCD"
by Long Chen, Cong Zhao.

Contained herein are the explicit expressions for 
mtasOmos denoting Subscript[m, \[Sigma]]/Subscript[m, os], 
mosOmtas denoting Subscript[m, os]/Subscript[m, \[Sigma]] i.e.~inverse of mtasOmos,
mtasOms denoting Subscript[m, \[Sigma]]/Subscript[m, ms].

- Symbols in these expressions:

	- api stands for (Subscript[\[Alpha], s]/\[Pi]).
	- Los denotes Log[\[Mu]^2/Subsuperscript[m, os, 2]].
	- Lsm denotes Log[\[Mu]^2/Subsuperscript[m, \[Sigma], 2]].
	- Lms denotes Log[\[Mu]^2/Overscript[m, _]^2]
	- nl denote the massless quark flavors.
	- Zeta[n] denotes for the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Subscript[Li, n](x).

In these expressions we have introduced a tag "error" that encodes the numerical uncertainties inherited from those in the four-loop 
pole-to-MSbar mass relation taken from Phys. Rev. D 94, (2016) no. 7, 074025 by P. Marquard, A. V. Smirnov, V. A. Smirnov, M. Steinhauser and D. Wellmann. 
(and also Eur. Phys. J. C 80 no. 12, (2020) 1160 by A. L. Kataev and V. S. Molokoedov)
One may set "error" to 0 to remove them, or to +1 and -1 to get an estimate of the impact of these numerical uncertainties on the final result.
Zm4Lctag is a bookkeeping tag and the intended result is obtained with Zm4Lctag = 1, including the four-loop non-logarithmic pole-to-MSbar input.
More comments on these expressions can be found in the associated article.	
************************************************************************************************************************************************************************)


mtasOmos=(1 - 2*api + api^2*(-397/36 + Los*(-31/6 + nl/3) + (13*nl)/18) + 
 api^3*(-75619/648 + Los*(-14719/216 + (971*nl)/108 - (13*nl^2)/54) + Los^2*(-961/72 + (31*nl)/18 - nl^2/18) - (31*Pi^2)/9 + 
   nl^2*(-89/324 - Pi^2/27) - (31*Pi^2*Log[4])/54 + (61*Zeta[3])/18 + 
   nl*(4721/324 + (43*Pi^2)/54 + (Pi^2*Log[16])/54 + (14*Zeta[3])/9)) + 
 api^4*(-72983317/46656 + Los^3*(-29791/864 + (961*nl)/144 - (31*nl^2)/72 + nl^3/108) + 
   Los^2*(-506137/1728 + (8327*nl)/144 - (31*nl^2)/9 + (13*nl^3)/216) - (20013431*Pi^2)/77760 + (20429*Pi^4)/15552 + 
   (17825*Pi^2*Log[2])/324 + (341*Pi^2*Log[2]^2)/81 + (1705*Log[2]^4)/324 + (13*Pi^2*Log[4])/27 + (3410*PolyLog[4, 1/2])/27 + 
   nl^2*(-8503/648 - (359*Pi^2)/162 + (35*Pi^4)/972 - (11*Pi^2*Log[2])/81 + (2*Pi^2*Log[2]^2)/81 + Log[2]^4/81 + 
     (8*PolyLog[4, 1/2])/27 - (1319*Zeta[3])/216) + nl^3*(1301/11664 + (13*Pi^2)/324 + Zeta[3]/9) - (11167*Zeta[3])/216 + 
   (44609*Pi^2*Zeta[3])/864 + Los*(-5513849/5184 - (961*Pi^2)/36 + nl^3*(89/648 + Pi^2/54) - (341*Pi^2*Log[4])/72 + 
     (31*Pi^2*Log[16])/216 + nl^2*(-18569/1728 - (37*Pi^2)/54 - (Pi^2*Log[16])/108 - (7*Zeta[3])/9) + (1891*Zeta[3])/72 + 
     nl*(354517/1728 + (1705*Pi^2)/216 + (11*Pi^2*Log[4])/36 + (29*Pi^2*Log[16])/216 + (373*Zeta[3])/36)) + 
   nl*(4540225/15552 + (1570871*Pi^2)/38880 - (4999*Pi^4)/7776 - (13*Pi^2*Log[2])/9 - (53*Pi^2*Log[2]^2)/81 - (43*Log[2]^4)/81 + 
     (7*Pi^2*Log[4])/108 - (344*PolyLog[4, 1/2])/27 + (32575*Zeta[3])/432 - (1439*Pi^2*Zeta[3])/432 - (1475*Zeta[5])/216) - 
   (38425*Zeta[5])/432) + api^5*(-12698753333429/167961600 + error*(-837/25 + (177*nl)/125 + (6*nl^2)/125) + 
   Los^3*(-16849213/15552 + (4423793*nl)/15552 - (34199*nl^2)/1296 + (3953*nl^3)/3888 - (13*nl^4)/972) + 
   Los^4*(-923521/10368 + (29791*nl)/1296 - (961*nl^2)/432 + (31*nl^3)/324 - nl^4/648) + (27324667*Pi^2)/139968 + 
   (51893*Pi^4)/174960 - (14725*Pi^6)/40824 - (159071*Pi^2*Log[2])/2916 - (2915*Pi^2*Log[2]^2)/729 - (14575*Log[2]^4)/2916 - 
   (42929*Pi^2*Log[4])/5184 + (31*Pi^4*Log[4])/81 + (31*Pi^4*Log[4]^2)/972 + (31*Pi^2*Log[16])/81 - (29150*PolyLog[4, 1/2])/243 + 
   nl^4*(-5153/104976 - (89*Pi^2)/2916 - Pi^4/270 - (13*Zeta[3])/81) - (493705*Zeta[3])/62208 - (390263*Pi^2*Zeta[3])/7776 - 
   (31*Pi^2*Log[4]*Zeta[3])/162 - (4217*Zeta[3]^2)/24 + Los^2*(-383160811/62208 - (29791*Pi^2)/216 + nl^4*(-89/1944 - Pi^2/162) + 
     (589*Pi^2*Log[2])/81 - (34007*Pi^2*Log[4])/1296 - (31*Pi^2*Log[16])/162 + 
     nl^2*(-2871515/20736 - (1333*Pi^2)/216 - (38*Pi^2*Log[2])/81 - (25*Pi^2*Log[4])/324 + (Pi^2*Log[16])/81 - 
       (269*Zeta[3])/36) + nl^3*(143353/31104 + (35*Pi^2)/108 + (Pi^2*Log[16])/324 + (7*Zeta[3])/27) + (58621*Zeta[3])/432 + 
     nl*(99431507/62208 + (64387*Pi^2)/1296 + (551*Pi^2*Log[2])/81 + (911*Pi^2*Log[4])/648 - (29*Pi^2*Log[16])/162 + 
       (403*Zeta[3])/9)) + nl^3*(70390519/6718464 + (51035*Pi^2)/15552 + (12733*Pi^4)/87480 + (103*Pi^2*Log[2])/729 + 
     (31*Pi^4*Log[2])/7290 - (44*Pi^2*Log[2]^2)/729 + (8*Pi^2*Log[2]^3)/729 - (22*Log[2]^4)/729 + (4*Log[2]^5)/1215 - 
     (176*PolyLog[4, 1/2])/243 - (32*PolyLog[5, 1/2])/81 + (11279*Zeta[3])/864 + (5*Pi^2*Zeta[3])/36 - (181*Zeta[5])/162) + 
   (4811155*Zeta[5])/3456 + nl^2*(-199877826361/167961600 - (528929*Pi^2)/11664 - (3389573*Pi^4)/2799360 - (575*Pi^6)/81648 - 
     (2345*Pi^2*Log[2])/972 - (961*Pi^4*Log[2])/14580 + (1423*Pi^2*Log[2]^2)/1458 - (124*Pi^2*Log[2]^3)/729 + 
     (1423*Log[2]^4)/2916 - (62*Log[2]^5)/1215 - (13*Pi^2*Log[4])/15552 + (Pi^4*Log[4])/243 - (2*Pi^2*Log[16])/81 + 
     (2846*PolyLog[4, 1/2])/243 + (496*PolyLog[5, 1/2])/81 - (236207*Zeta[3])/1296 - (1403*Pi^2*Zeta[3])/648 - 
     (725*Zeta[3]^2)/216 + (5863*Zeta[5])/192) + Los*(-2612133031/139968 - (633875321*Pi^2)/233280 + (633299*Pi^4)/46656 + 
     (45508*Pi^2*Log[2])/81 + (10571*Pi^2*Log[2]^2)/243 + (52855*Log[2]^4)/972 - (391*Pi^2*Log[4])/243 + 
     (293*Pi^2*Log[16])/1944 + (105710*PolyLog[4, 1/2])/81 + nl^4*(-1301/17496 - (13*Pi^2)/486 - (2*Zeta[3])/27) - 
     (326621*Zeta[3])/648 + (1382879*Pi^2*Zeta[3])/2592 + nl^3*(1494443/139968 + (1283*Pi^2)/648 - (35*Pi^4)/1458 + 
       (22*Pi^2*Log[2])/243 - (4*Pi^2*Log[2]^2)/243 - (2*Log[2]^4)/243 - (16*PolyLog[4, 1/2])/81 + (1691*Zeta[3])/324) + 
     nl*(1328628649/279936 + (2225636*Pi^2)/3645 - (29233*Pi^4)/3888 - (11846*Pi^2*Log[2])/243 - (775*Pi^2*Log[2]^2)/81 - 
       (1457*Log[2]^4)/162 + (2611*Pi^2*Log[4])/3888 + (455*Pi^2*Log[16])/3888 - (5828*PolyLog[4, 1/2])/27 + 
       (2157305*Zeta[3])/2592 - (44609*Pi^2*Zeta[3])/648 - (1825*Zeta[5])/162) - (1191175*Zeta[5])/1296 + 
     nl^2*(-8864371/23328 - (1526413*Pi^2)/29160 + (3113*Pi^4)/3888 - (145*Pi^2*Log[2])/243 + (56*Pi^2*Log[2]^2)/81 + 
       (13*Log[2]^4)/27 + (7*Pi^2*Log[4])/486 - (131*Pi^2*Log[16])/3888 + (104*PolyLog[4, 1/2])/9 - (152525*Zeta[3])/1296 + 
       (1439*Pi^2*Zeta[3])/648 + (1475*Zeta[5])/324)) - (582715*Zeta[7])/864 + 
   nl*(1169154035317/55987200 + (30855349*Pi^2)/1399680 - (1396943*Pi^4)/1119744 + (21625*Pi^6)/163296 - (4969*Pi^2*Log[2])/648 - 
     (119*Pi^2*Log[2]^2)/1458 - (2185*Log[2]^4)/5832 + (9425*Pi^2*Log[4])/15552 - (43*Pi^4*Log[4])/486 - (Pi^4*Log[4]^2)/486 + 
     (29*Pi^2*Log[16])/81 - (2185*PolyLog[4, 1/2])/243 + (634079*Zeta[3])/5184 - (80773*Pi^2*Zeta[3])/15552 + 
     (Pi^2*Log[4]*Zeta[3])/81 + (4187*Zeta[3]^2)/432 - (9585125*Zeta[5])/31104 + (56875*Zeta[7])/432)));


mosOmtas=(1 + 2*api + api^2*(541/36 + Lsm*(31/6 - nl/3) - (13*nl)/18) + 
 api^3*(95995/648 + Lsm^2*(961/72 - (31*nl)/18 + nl^2/18) + Lsm*(19183/216 - (1115*nl)/108 + (13*nl^2)/54) + (31*Pi^2)/9 + 
   nl^2*(89/324 + Pi^2/27) + (31*Pi^2*Log[4])/54 + nl*(-5225/324 - (43*Pi^2)/54 - (Pi^2*Log[16])/54 - (14*Zeta[3])/9) - 
   (61*Zeta[3])/18) + api^4*(84501193/46656 + Lsm^2*(644521/1728 - (9815*nl)/144 + (34*nl^2)/9 - (13*nl^3)/216) + 
   Lsm^3*(29791/864 - (961*nl)/144 + (31*nl^2)/72 - nl^3/108) + (21084791*Pi^2)/77760 - (20429*Pi^4)/15552 - 
   (17825*Pi^2*Log[2])/324 - (341*Pi^2*Log[2]^2)/81 - (1705*Log[2]^4)/324 + (49*Pi^2*Log[4])/27 - (3410*PolyLog[4, 1/2])/27 + 
   Lsm*(7008713/5184 + (961*Pi^2)/36 + nl^3*(-89/648 - Pi^2/54) + (341*Pi^2*Log[4])/72 - (31*Pi^2*Log[16])/216 + 
     nl*(-413461/1728 - (1705*Pi^2)/216 - (11*Pi^2*Log[4])/36 - (29*Pi^2*Log[16])/216 - (373*Zeta[3])/36) + 
     nl^2*(19913/1728 + (37*Pi^2)/54 + (Pi^2*Log[16])/108 + (7*Zeta[3])/9) - (1891*Zeta[3])/72) + 
   nl^3*(-1301/11664 - (13*Pi^2)/324 - Zeta[3]/9) + (8239*Zeta[3])/216 - (44609*Pi^2*Zeta[3])/864 + 
   nl^2*(8617/648 + (383*Pi^2)/162 - (35*Pi^4)/972 + (11*Pi^2*Log[2])/81 - (2*Pi^2*Log[2]^2)/81 - Log[2]^4/81 - 
     (8*PolyLog[4, 1/2])/27 + (1319*Zeta[3])/216) + (38425*Zeta[5])/432 + 
   nl*(-4935793/15552 - (1694711*Pi^2)/38880 + (4999*Pi^4)/7776 + (13*Pi^2*Log[2])/9 + (53*Pi^2*Log[2]^2)/81 + (43*Log[2]^4)/81 - 
     (7*Pi^2*Log[4])/108 - (2*Pi^2*Log[16])/27 + (344*PolyLog[4, 1/2])/27 - (35263*Zeta[3])/432 + (1439*Pi^2*Zeta[3])/432 + 
     (1475*Zeta[5])/216)) + api^5*(13026113285429/167961600 + error*(837/25 - (177*nl)/125 - (6*nl^2)/125) + 
   Lsm^4*(923521/10368 - (29791*nl)/1296 + (961*nl^2)/432 - (31*nl^3)/324 + nl^4/648) + 
   Lsm^3*(21139117/15552 - (5254097*nl)/15552 + (38663*nl^2)/1296 - (4241*nl^3)/3888 + (13*nl^4)/972) + (566316661*Pi^2)/699840 - 
   (485599*Pi^4)/87480 + (14725*Pi^6)/40824 - (482629*Pi^2*Log[2])/2916 - (9361*Pi^2*Log[2]^2)/729 - (46805*Log[2]^4)/2916 + 
   (16003*Pi^2*Log[4])/15552 - (31*Pi^4*Log[4])/81 - (31*Pi^4*Log[4]^2)/972 + (31*Pi^2*Log[16])/162 - 
   (93610*PolyLog[4, 1/2])/243 + nl^4*(5153/104976 + (89*Pi^2)/2916 + Pi^4/270 + (13*Zeta[3])/81) + (14892361*Zeta[3])/62208 - 
   (1215661*Pi^2*Zeta[3])/7776 + (31*Pi^2*Log[4]*Zeta[3])/162 + (4217*Zeta[3]^2)/24 + 
   Lsm^2*(486609547/62208 + (29791*Pi^2)/216 + nl^4*(89/1944 + Pi^2/162) - (589*Pi^2*Log[2])/81 + (34007*Pi^2*Log[4])/1296 + 
     (31*Pi^2*Log[16])/162 + nl*(-118595891/62208 - (64387*Pi^2)/1296 - (551*Pi^2*Log[2])/81 - (911*Pi^2*Log[4])/648 + 
       (29*Pi^2*Log[16])/162 - (403*Zeta[3])/9) + nl^3*(-151417/31104 - (35*Pi^2)/108 - (Pi^2*Log[16])/324 - (7*Zeta[3])/27) - 
     (58621*Zeta[3])/432 + nl^2*(3223451/20736 + (1333*Pi^2)/216 + (38*Pi^2*Log[2])/81 + (25*Pi^2*Log[4])/324 - 
       (Pi^2*Log[16])/81 + (269*Zeta[3])/36)) + nl^2*(200605875961/167961600 + (617825*Pi^2)/11664 + (2986373*Pi^4)/2799360 + 
     (575*Pi^6)/81648 + (2873*Pi^2*Log[2])/972 + (961*Pi^4*Log[2])/14580 - (1567*Pi^2*Log[2]^2)/1458 + (124*Pi^2*Log[2]^3)/729 - 
     (1567*Log[2]^4)/2916 + (62*Log[2]^5)/1215 + (13*Pi^2*Log[4])/15552 - (Pi^4*Log[4])/243 + (Pi^2*Log[16])/486 - 
     (3134*PolyLog[4, 1/2])/243 - (496*PolyLog[5, 1/2])/81 + (265399*Zeta[3])/1296 + (1403*Pi^2*Zeta[3])/648 + 
     (725*Zeta[3]^2)/216 - (5863*Zeta[5])/192) - (3581555*Zeta[5])/3456 + 
   nl^3*(-68796151/6718464 - (17609*Pi^2)/5184 - (12733*Pi^4)/87480 - (103*Pi^2*Log[2])/729 - (31*Pi^4*Log[2])/7290 + 
     (44*Pi^2*Log[2]^2)/729 - (8*Pi^2*Log[2]^3)/729 + (22*Log[2]^4)/729 - (4*Log[2]^5)/1215 + (176*PolyLog[4, 1/2])/243 + 
     (32*PolyLog[5, 1/2])/81 - (11663*Zeta[3])/864 - (5*Pi^2*Zeta[3])/36 + (181*Zeta[5])/162) + 
   Lsm*(3063113815/139968 + (667087481*Pi^2)/233280 - (633299*Pi^4)/46656 - (45508*Pi^2*Log[2])/81 - (10571*Pi^2*Log[2]^2)/243 - 
     (52855*Log[2]^4)/972 + (6436*Pi^2*Log[4])/243 - (1409*Pi^2*Log[16])/1944 - (105710*PolyLog[4, 1/2])/81 + 
     nl^3*(-1510859/139968 - (449*Pi^2)/216 + (35*Pi^4)/1458 - (22*Pi^2*Log[2])/243 + (4*Pi^2*Log[2]^2)/243 + (2*Log[2]^4)/243 + 
       (16*PolyLog[4, 1/2])/81 - (1691*Zeta[3])/324) + nl^4*(1301/17496 + (13*Pi^2)/486 + (2*Zeta[3])/27) + 
     (235853*Zeta[3])/648 - (1382879*Pi^2*Zeta[3])/2592 + nl^2*(9406081/23328 + (1632973*Pi^2)/29160 - (3113*Pi^4)/3888 + 
       (145*Pi^2*Log[2])/243 - (56*Pi^2*Log[2]^2)/81 - (13*Log[2]^4)/27 - (7*Pi^2*Log[4])/486 + (323*Pi^2*Log[16])/3888 - 
       (104*PolyLog[4, 1/2])/9 + (157901*Zeta[3])/1296 - (1439*Pi^2*Zeta[3])/648 - (1475*Zeta[5])/324) + (1191175*Zeta[5])/1296 + 
     nl*(-1485838417/279936 - (2379086*Pi^2)/3645 + (29233*Pi^4)/3888 + (11846*Pi^2*Log[2])/243 + (775*Pi^2*Log[2]^2)/81 + 
       (1457*Log[2]^4)/162 - (8851*Pi^2*Log[4])/3888 - (3287*Pi^2*Log[16])/3888 + (5828*PolyLog[4, 1/2])/27 - 
       (2300537*Zeta[3])/2592 + (44609*Pi^2*Zeta[3])/648 + (1825*Zeta[5])/162)) + 
   nl*(-1186483686517/55987200 - (243056773*Pi^2)/1399680 + (4276367*Pi^4)/1119744 - (21625*Pi^6)/163296 + 
     (8713*Pi^2*Log[2])/648 + (3935*Pi^2*Log[2]^2)/1458 + (14569*Log[2]^4)/5832 - (1393*Pi^2*Log[4])/15552 + 
     (43*Pi^4*Log[4])/486 + (Pi^4*Log[4]^2)/486 - (253*Pi^2*Log[16])/972 + (14569*PolyLog[4, 1/2])/243 - (2160463*Zeta[3])/5184 + 
     (287989*Pi^2*Zeta[3])/15552 - (Pi^2*Log[4]*Zeta[3])/81 - (4187*Zeta[3]^2)/432 + (10434725*Zeta[5])/31104 - 
     (56875*Zeta[7])/432) + (582715*Zeta[7])/864));


mtasOmms=(1 + api*(-2/3 + Lms) + api^2*(-1181/288 + Lms^2*(43/24 - nl/12) + Lms*(-23/72 - nl/36) + Pi^2/3 + nl*(11/48 - Pi^2/18) + 
   (Pi^2*Log[4])/18 - Zeta[3]/6) + api^3*(-4284035/93312 + Lms^2*(223/864 - (143*nl)/432 + nl^2/216) + 
   Lms^3*(1591/432 - (10*nl)/27 + nl^2/108) + (493001*Pi^2)/38880 - (695*Pi^4)/7776 - (575*Pi^2*Log[2])/162 - 
   (22*Pi^2*Log[2]^2)/81 - (55*Log[2]^4)/162 - (37*Pi^2*Log[4])/54 - (220*PolyLog[4, 1/2])/27 + 
   Lms*(-54475/2592 + (37*Pi^2)/18 + nl^2*(-67/648 + Pi^2/54) + (13*Pi^2*Log[4])/36 - (Pi^2*Log[16])/108 + 
     nl*(3107/1296 - (49*Pi^2)/108 - (Pi^2*Log[16])/108 - (7*Zeta[3])/9) - (67*Zeta[3])/36) + 
   nl*(132797/23328 - (403*Pi^2)/648 + (61*Pi^4)/1944 - (11*Pi^2*Log[2])/81 + (2*Pi^2*Log[2]^2)/81 + Log[2]^4/81 + 
     (Pi^2*Log[16])/54 + (8*PolyLog[4, 1/2])/27 - (43*Zeta[3])/24) + nl^2*(-4055/23328 + Pi^2/324 + (7*Zeta[3])/54) + 
   (317*Zeta[3])/54 - (1439*Pi^2*Zeta[3])/432 + (1975*Zeta[5])/216) + 
 api^4*(4316079833/2332800 + error*(81/50 + (9*nl)/250) + Lms^4*(55685/6912 - (4391*nl)/3456 + (115*nl^2)/1728 - nl^3/864) + 
   Lms^3*(8593/3456 - (4457*nl)/2592 + (127*nl^2)/1296 - nl^3/1296) - (4599983*Pi^2)/15552 + (23209*Pi^4)/15552 + 
   (20125*Pi^2*Log[2])/324 + (385*Pi^2*Log[2]^2)/81 + (1925*Log[2]^4)/324 - (209*Pi^2*Log[4])/648 + (3850*PolyLog[4, 1/2])/27 + 
   Lms^2*(-947155/10368 + (1295*Pi^2)/144 + nl^3*(67/2592 - Pi^2/216) - (19*Pi^2*Log[2])/54 + (1447*Pi^2*Log[4])/864 + 
     nl*(308665/20736 - (2159*Pi^2)/864 - (19*Pi^2*Log[2])/54 + (Pi^2*Log[4])/108 - (161*Zeta[3])/48) + 
     nl^2*(-21289/20736 + (7*Pi^2)/36 + (Pi^2*Log[4])/216 + (7*Zeta[3])/36) - (2465*Zeta[3])/288) + 
   nl^3*(81917/1119744 + (67*Pi^2)/3888 - (71*Pi^4)/25920 - (29*Zeta[3])/2592) - (1849*Zeta[3])/36 + (50365*Pi^2*Zeta[3])/864 + 
   nl*(-511080383/1166400 + (1733291*Pi^2)/38880 - (1829*Pi^4)/2592 - (95*Pi^2*Log[2])/81 - (19*Pi^2*Log[2]^2)/27 - 
     (5*Log[2]^4)/9 + (11*Pi^2*Log[4])/162 + (2*Pi^2*Log[16])/81 - (40*PolyLog[4, 1/2])/3 + (36359*Zeta[3])/432 - 
     (1439*Pi^2*Zeta[3])/432 - (1475*Zeta[5])/216) + nl^2*(-27988703/4478976 - (3415*Pi^2)/10368 + (49093*Pi^4)/466560 - 
     (29*Pi^2*Log[2])/972 + (31*Pi^4*Log[2])/9720 - (5*Pi^2*Log[2]^2)/243 + (2*Pi^2*Log[2]^3)/243 - (5*Log[2]^4)/486 + 
     Log[2]^5/405 - (20*PolyLog[4, 1/2])/81 - (8*PolyLog[5, 1/2])/27 + (7979*Zeta[3])/5184 + (5*Pi^2*Zeta[3])/48 - 
     (241*Zeta[5])/216) - (46325*Zeta[5])/432 + Lms*(-71354777/186624 + (3481103*Pi^2)/31104 - (23209*Pi^4)/31104 - 
     (4979*Pi^2*Log[2])/162 - (385*Pi^2*Log[2]^2)/162 - (1925*Log[2]^4)/648 - (455*Pi^2*Log[4])/72 + (35*Pi^2*Log[16])/216 - 
     (1925*PolyLog[4, 1/2])/27 + nl^3*(1903/23328 - Pi^2/648 - Zeta[3]/18) + (719*Zeta[3])/12 - (50365*Pi^2*Zeta[3])/1728 + 
     nl^2*(-104633/23328 + (257*Pi^2)/648 - (35*Pi^4)/1944 + (11*Pi^2*Log[2])/162 - (Pi^2*Log[2]^2)/81 - Log[2]^4/162 - 
       (Pi^2*Log[16])/108 - (4*PolyLog[4, 1/2])/27 + (1039*Zeta[3])/432) + (46325*Zeta[5])/864 + 
     nl*(6708725/93312 - (956051*Pi^2)/77760 + (1829*Pi^4)/5184 + (38*Pi^2*Log[2])/81 + (19*Pi^2*Log[2]^2)/54 + (5*Log[2]^4)/18 + 
       (35*Pi^2*Log[4])/108 + (37*Pi^2*Log[16])/216 + (20*PolyLog[4, 1/2])/3 - (24767*Zeta[3])/864 + (1439*Pi^2*Zeta[3])/864 + 
       (1475*Zeta[5])/432))));


(*
u2mm = \mu_s^2/mRI^2  with mRI denoting the RIMOM-mass for the heavy-quark determined in Lattice  
*)
CmRIMOM2Sigma=(1+4*as*(-2+Log[u2mm])+(as^2*(-3959+96*Pi^2-4*nl*(-61+4*Pi^2)+16*Pi^2*Log[4]-4*(119+2*nl)*Log[u2mm]+(516-24*nl)*Log[u2mm]^2+864*Zeta[3]))/18+(as^3*(-95506845+7611536*Pi^2-52720*Pi^4-2208000*Pi^2*Log[2]-168960*Pi^2*Log[2]^2-211200*Log[2]^4-472320*Pi^2*Log[4]+720*(-1841-190*nl+4*nl^2)*Log[u2mm]^2+1440*(1591-160*nl+4*nl^2)*Log[u2mm]^3-5068800*PolyLog[4,1/2]+160*nl*(140*Pi^4+6*Pi^2*(-355-88*Log[2]+16*Log[2]^2+12*Log[16])+3*(23975+16*Log[2]^4+384*PolyLog[4,1/2]-6072*Zeta[3]))+33469110*Zeta[3]-2072160*Pi^2*Zeta[3]+480*nl^2*(-473+4*Pi^2+144*Zeta[3])+240*Log[u2mm]*(-62821+4*nl^2*(-67+12*Pi^2)+24*Pi^2*(222+39*Log[4]-Log[16])+3384*Zeta[3]-8*nl*(-845+3*Pi^2*(49+Log[16])+252*Zeta[3]))+2491200*Zeta[5]))/9720)+as^4*(-1.0610547572119288867526698`9.*^6 + 225055.5330953157963282553`9.*nl - 
 1896.4367484429104265548`9.*nl^2 + 18.4946785046878352103`9.*nl^3 + 
 913308.16`9.*Zm4Lctag + 414.72`9.*error*Zm4Lctag - 
 190904.32`9.*nl*Zm4Lctag + 9.216`9.*error*nl*Zm4Lctag + 
 (17986.4813591163179188468`9. - 391.2102844842982034447`9.*nl + 
   136.998184896315544992`9.*nl^2 - 
   0.11162145332292021021785825310123030502`9.*nl^3)*Log[u2mm] + 
 (5096.8446789957668442467`9. - 4280.5079285391604619676`9.*nl + 
   308.7089797999054874872`9.*nl^2 - 5.0800249691923262643`9.*nl^3)*
  Log[u2mm]^2 + (-620.5679012345679012346`9. - 313.7777777777777777778`9.*
    nl + 21.9259259259259259259`9.*nl^2 - 
   0.1975308641975308641975308641975308642`9.*nl^3)*Log[u2mm]^3 + 
 (2062.4074074074074074074`9. - 325.2592592592592592592`9.*nl + 
   17.037037037037037037`9.*nl^2 - 0.2962962962962962963`9.*nl^3)*Log[u2mm]^4);


(*
u2mm = \mu_s^2/mRI^2  with mRI denoting the RI'MOM-mass for the heavy-quark determined in Lattice  
*)
CmRIpMOM2Sigma=(1+4*as*(-2+Log[u2mm])+(as^2*(-1885+48*Pi^2+nl*(116-8*Pi^2)+8*Pi^2*Log[4]-2*(119+2*nl)*Log[u2mm]-6*(-43+2*nl)*Log[u2mm]^2+432*Zeta[3]))/9+(as^3*(-45431355+3805768*Pi^2-26360*Pi^4-1104000*Pi^2*Log[2]-84480*Pi^2*Log[2]^2-105600*Log[2]^4-236160*Pi^2*Log[4]+360*(-1841-190*nl+4*nl^2)*Log[u2mm]^2+720*(1591-160*nl+4*nl^2)*Log[u2mm]^3-2534400*PolyLog[4,1/2]+160*nl*(33888+70*Pi^4+24*Log[2]^4+3*Pi^2*(-355-88*Log[2]+16*Log[2]^2+12*Log[16])+576*PolyLog[4,1/2]-8865*Zeta[3])+16035930*Zeta[3]-1036080*Pi^2*Zeta[3]+480*nl^2*(-217+2*Pi^2+72*Zeta[3])+480*Log[u2mm]*(-15280+nl^2*(-67+12*Pi^2)+6*Pi^2*(222+39*Log[4]-Log[16])+846*Zeta[3]-nl*(-1663+6*Pi^2*(49+Log[16])+504*Zeta[3]))+1245600*Zeta[5]))/4860+as^4*(-9705271271/11664-(290562172*Pi^2)/3645+(1466453*Pi^4)/3645+(7600*Pi^6)/1701+(22832704*Zm4Lctag)/25+(10368*error*Zm4Lctag)/25+(4158400*Pi^2*Log[2])/243+(318208*Pi^2*Log[2]^2)/243+(397760*Log[2]^4)/243+(5924*Pi^2*Log[4])/27-(512*Pi^2*Log[16])/81-(2*(25133+12708*nl-888*nl^2+8*nl^3)*Log[u2mm]^3)/81-((-55685+8782*nl-460*nl^2+8*nl^3)*Log[u2mm]^4)/27+(3182080*PolyLog[4,1/2])/81+(61071047*Zeta[3])/324+(1322744*Pi^2*Zeta[3])/81+(1216*Pi^2*Log[4]*Zeta[3])/27-(867925*Zeta[3]^2)/54-(8*nl^3*(-18635-2010*Pi^2+324*Pi^4+1080*Zeta[3]))/3645-(Log[u2mm]^2*(1756579+8*nl^3*(-67+12*Pi^2)+24*Pi^2*(-7770+304*Log[2]-1447*Log[4])+59832*Zeta[3]-3*nl^2*(-6959+32*Pi^2*(42+Log[4])+1344*Zeta[3])+3*nl*(-99823+8*Pi^2*(2159+304*Log[2]-8*Log[4])+25008*Zeta[3])))/81-(12482365*Zeta[5])/1296+(nl^2*(-9600*Log[2]^4+2304*Log[2]^5+8*Pi^4*(12091+372*Log[2])+30*Pi^2*(-9833-928*Log[2]-640*Log[2]^2+256*Log[2]^3+3240*Zeta[3])-45*(355307+5120*PolyLog[4,1/2]+6144*PolyLog[5,1/2]-63440*Zeta[3]+8016*Zeta[5])))/3645-(Log[u2mm]*(60*nl^2*(66993+280*Pi^4+96*Log[2]^4+24*Pi^2*(-241+8*Log[2]^2-Log[1048576])+2304*PolyLog[4,1/2]-37116*Zeta[3])+40*nl^3*(-1903+36*Pi^2+1296*Zeta[3])+5*(74994121+138390*Pi^4+554400*Log[2]^4+13305600*PolyLog[4,1/2]-17281350*Zeta[3]+6*Pi^2*(-3395855+955968*Log[2]+73920*Log[2]^2+211536*Log[4]-5424*Log[16]+906570*Zeta[3])-9047160*Zeta[5])-6*nl*(55590*Pi^4+2*Pi^2*(-909011+36480*Log[2]+27360*Log[2]^2+25200*Log[4]+14280*Log[16]+129510*Zeta[3])+5*(2262443+8640*Log[2]^4+207360*PolyLog[4,1/2]-915372*Zeta[3]+106200*Zeta[5]))))/3645-(4133983*Zeta[7])/1728-(nl*(692862450*Pi^4+5175000*Pi^6-3919104*(-186430+9*error)*Zm4Lctag+12600*Pi^2*(-3506117+77120*Log[2]+57280*Log[2]^2-7770*Log[4]+1920*Log[16]+272700*Zeta[3])+875*(-642513901+640512*Log[2]^4+15372288*PolyLog[4,1/2]+1496286*Zeta[3]+1421712*Zeta[3]^2+25445610*Zeta[5]+750141*Zeta[7])))/3827250));

